Fast and scalable minimal perfect hashing for massive key sets

Minimal perfect hash functions provide space-efficient and collision-free hashing on static sets. Existing algorithms and implementations that build such functions have practical limitations on the number of input elements they can process, due to high construction time, RAM or external memory usage. We revisit a simple algorithm and show that it is highly competitive with the state of the art, especially in terms of construction time and memory usage. We provide a parallel C++ implementation called BBhash. It is capable of creating a minimal perfect hash function of $10^{10}$ elements in less than 7 minutes using 8 threads and 5 GB of memory, and the resulting function uses 3.7 bits/element. To the best of our knowledge, this is also the first implementation that has been successfully tested on an input of cardinality $10^{12}$. Source code: https://github.com/rizkg/BBHash

==> Sources/BenchConstruction.R <==
pdf("BenchConstruction.pdf",width=7,height=5)
Names<-c("emphf","phf","bbash1","bbash2","bbash3")
time<-c(2673,1179,1542,693,482)
minTime<-time/60
memory<-c(1696,6957,382,463,588)
GBmemory<-memory/1024
plot(minTime~GBmemory,cex=1,xlab="Memory used (GB)",ylab = "Time required (min)",col="blue",pch=19,lty="solid",
     lwd=2,xlim=c(0,8),ylim=c(0,50))
text(GBmemory,minTime, labels=Names,cex=0.7,pos=4)
dev.off()



==> Sources/BenchMPHF.R <==
pdf("BenchMPHF.pdf",width=7,height=5)
Names<-c("bbash1","bbash2","bbhash3","emphf","phf")
time<-c(296.37,245.48,216.45,295.21,94.79)
memory<-c(3.059468,3.709677,4.7,2.7,3.1)#2.7 et3.1 inventé
plot(time~memory,cex=1,xlab="Bits by elements",ylab = "Query Time",col="blue",pch=19,lty="solid",
     lwd=2,xlim=c(2.5,5),ylim=c(0,300))
text(memory,time, labels=Names,cex=0.7,pos=4)
dev.off()

==> Sources/GammaPlot.R <==
#require(ggplot2)
#require(grid)

pdf(file="Gamma.pdf",width=10,height=8)
resetPar <- function() {
  dev.new()
  op <- par(no.readonly = TRUE)
  dev.off()
  op
}

resetPar()

Gamma<-c(1,2,3,4,5,6,7,8,9,10)
MemoryUsed<-c(3.065744,3.709628,4.710197, 5.778120,6.870397,7.974188,9.084330,10.198341,11.314887,12.433179)
constr <-c(406,239,193,179,159,158,148,140,142,136)
QueryTime<-c(281,230,193,187,178,174,170,168,166,165)

par(mar=c(5,5,3,6), cex.axis=2, cex.lab=2, cex.main = 2)
plot(QueryTime~Gamma,xlab="Gamma value",ylab="Query time (ns)", main="Gamma value influance", lwd=2, 
     pch=15, col="blue", bg = "blue", type="b", lty=2, mgp=c(3,1,0))






par(new = TRUE, mgp=c(3,1,0))
plot(MemoryUsed~Gamma,type="b",axes=FALSE,xlab="",ylab="",pch=19, col="red")
mtext("MPHF size (bits/key)",side=4,line=4, cex=2)
axis(4, ylim=c(0,7000), las=1, cex.lab=2, mgp=c(3,1,0))


legend( x="top", 
        legend=c("Average query time (ns)","MPHF size"), 
        col=c("blue","red"), lty=2,
        pch=c(15,19), lwd=2,merge=TRUE, bty = "n", cex=1.5 )

par(new=TRUE, oma =c(3.6,24.6,13.2,0.1), cex.axis=1.5, cex.lab=1)
layout(matrix(1:1,1))

#plot(rnorm(100), runif(100), col="blue", xlab="", ylab="")
plot(constr~Gamma,xlab="",ylab="",lwd=2, pch=0, col="blue", type="b", lty=2,mgp=c(2,0.5,0))
legend( x="topleft", 
        legend="Construction time (s)", 
        col="blue", 
        merge=TRUE, bty = "n", cex=1.3 )
#~ par(new = TRUE)
#~ lol<-qplot(constr~Gamma, type="p",ylab="", axes=FALSE, pch=20)

#lol<-qplot(Gamma,QueryTime,geom = "line")
#print(lol, vp=viewport(0.75, 0.35, 0.3, 0.3))
#~ text(constr, labels=(constr), pos=3)


dev.off()




==> Sources/GammaPlotOld.R <==
require(ggplot2)
require(grid)

pdf(file="Gamma.pdf",width=10,height=8)

Gamma<-c(1,2,3,4,5,6,7,8,9,10)
MemoryUsed<-c(3.065744,3.709628,4.710197, 5.778120,6.870397,7.974188,9.084330,10.198341,11.314887,12.433179)
QueryTime<-c(230.53, 183.90, 158.64, 145.84, 142.41, 136.76, 133.59, 130.69, 130.13, 129.44)
constr <-c(1188,546,380,316,288,259,236,223,216,214)

par(mar=c(4,4,1,4))
plot(MemoryUsed~Gamma,type="l",xlab="Gamma",ylab="Memory used (bits/elts)",lwd=2)

par(new = TRUE)
plot(constr~Gamma,type="l",axes=FALSE,ylab="",col="red",lwd=2)
mtext("Construction time (second)",side=4,col="red",line=3) 
axis(4, ylim=c(0,7000), col="red",col.axis="red",las=1)

#~ par(new = TRUE)
#~ lol<-qplot(constr~Gamma, type="p",ylab="", axes=FALSE, pch=20)

lol<-qplot(Gamma,QueryTime,geom = "line")
print(lol, vp=viewport(0.75, 0.35, 0.3, 0.3))
#~ text(constr, labels=(constr), pos=3)

legend( x="top", 
        legend=c("Construction time (second)","Memory used (bit by element)","Average query time (nano second)"), 
        col=c("black","black","red"), lty=c(0,1,1), 
        pch=c(20,NA,NA), merge=TRUE )

dev.off()


==> Sources/Parallelization.R <==
pdf("Parallelization.pdf",width=7,height=5)

#~ nbCore<-c(1,2,3,4,5,6,7,8,9,10)
nbCore<-c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20)
PC<-c(1362.05, 863.19, 589.19, 497.11, 475.67, 452.94, 435.59, 417.90, 402.46, 393.80, 387.47, 366.6, 359.75,  353.82, 349.42, 342.15, 332.78,NA,NA,NA)
BT<-c(692.53, 370.88, 258.43, 212.13, 179.02, 152.52, 140.13, 127.03, 120.02, 115.37, 108.75, 108.45, 103.99, 103.37, 101.05, 99.74, 98.29,NA,NA,NA)
perfectime<-c(
PC[1]/nbCore[1], PC[1]/nbCore[2], PC[1]/nbCore[3], PC[1]/nbCore[4], PC[1]/nbCore[5], PC[1]/nbCore[6], PC[1]/nbCore[7], PC[1]/nbCore[8], PC[1]/nbCore[9], PC[1]/nbCore[10], 
PC[1]/nbCore[11], PC[1]/nbCore[12], PC[1]/nbCore[13], PC[1]/nbCore[14], PC[1]/nbCore[15], PC[1]/nbCore[16], PC[1]/nbCore[17], PC[1]/nbCore[18], PC[1]/nbCore[19], PC[1]/nbCore[20]
)

perfectime2<-c(
BT[1]/nbCore[1], BT[1]/nbCore[2], BT[1]/nbCore[3], BT[1]/nbCore[4], BT[1]/nbCore[5], BT[1]/nbCore[6], BT[1]/nbCore[7], BT[1]/nbCore[8], BT[1]/nbCore[9], BT[1]/nbCore[10], 
BT[1]/nbCore[11], BT[1]/nbCore[12], BT[1]/nbCore[13], BT[1]/nbCore[14], BT[1]/nbCore[15], BT[1]/nbCore[16], BT[1]/nbCore[17], BT[1]/nbCore[18], BT[1]/nbCore[19], BT[1]/nbCore[20]
)

par(mar=c(5,5,1,1))

plot(PC~nbCore,type="l",xlab="Number of cores",ylab="Construction time (s)",ylim=c(0,1400),lwd=3,cex.lab=2,cex.axis=1.5)


lines(perfectime~nbCore, col="black",lty=3,lwd=2)
lines(perfectime2~nbCore, col="blue",lty=3,lwd=2)

lines(BT~nbCore, col="blue",lwd=3)

legend('topright',
legend=c("Internal parallelization", "Bucket technique", "Best theorical speed for internal parallelization", "Best theorical speed for bucket technique"),
 lty=c(1,1,3,3), col=c('black', 'blue','black','blue'), cex=1)
 
 
       

dev.off()



==> Sources/Parallelization_gamma2.R <==
pdf("Parallelization_gamma2.pdf",width=7,height=5)

#~ nbCore<-c(1,2,3,4,5,6,7,8,9,10)
nbCore<-c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20)
PC_old<-c(714.31,432.16,351.55,310.21,325.27,310.77,290.66,288.92,296.52,294.75,306.62,301.92,297.93,293.84,291.74,294.74,273.00,274.41,264.00,265.73)
PC_g1<-c( 457.0,
          218.6,
          141.5,
          108.3,
          90.25,
          74.56,
          66.68,
          57.83,
          53.04,
          48.99,
          45.27,
          42.35,
          39.37,
          38.12,
          37.00,
          35.64,
          35.32,
          34.17,
          33.64,
          32.70)

PC_g2<-c(254,
      127,
      83.7,
      64.8,
      53.7,
      44.9,
      39.4,
      34.8,
      30.9,
      28.7,
      26.5,
      24.7,
      23.6,
      22.7,
      22.7,
      22.2,
      22.2,
      21.7,
      21.1,
      20.9)


perfectime_g1<-c(
  PC_g1[1]/nbCore[1], PC_g1[1]/nbCore[2], PC_g1[1]/nbCore[3], PC_g1[1]/nbCore[4], PC_g1[1]/nbCore[5], PC_g1[1]/nbCore[6], PC_g1[1]/nbCore[7], PC_g1[1]/nbCore[8], PC_g1[1]/nbCore[9], PC_g1[1]/nbCore[10], 
  PC_g1[1]/nbCore[11], PC_g1[1]/nbCore[12], PC_g1[1]/nbCore[13], PC_g1[1]/nbCore[14], PC_g1[1]/nbCore[15], PC_g1[1]/nbCore[16], PC_g1[1]/nbCore[17], PC_g1[1]/nbCore[18], PC_g1[1]/nbCore[19], PC_g1[1]/nbCore[20]
)

perfectime_g2<-c(
  PC_g2[1]/nbCore[1], PC_g2[1]/nbCore[2], PC_g2[1]/nbCore[3], PC_g2[1]/nbCore[4], PC_g2[1]/nbCore[5], PC_g2[1]/nbCore[6], PC_g2[1]/nbCore[7], PC_g2[1]/nbCore[8], PC_g2[1]/nbCore[9], PC_g2[1]/nbCore[10], 
  PC_g2[1]/nbCore[11], PC_g2[1]/nbCore[12], PC_g2[1]/nbCore[13], PC_g2[1]/nbCore[14], PC_g2[1]/nbCore[15], PC_g2[1]/nbCore[16], PC_g2[1]/nbCore[17], PC_g2[1]/nbCore[18], PC_g2[1]/nbCore[19], PC_g2[1]/nbCore[20]
)

par(mar=c(5,5,1,1))

plot(PC_g2~nbCore,type="l",xlab="Number of cores",ylab="Construction time (s)",ylim=c(0,PC_g2[1]+PC_g2[1]*0.1),lwd=3,cex.lab=2,cex.axis=1.5)


lines(perfectime_g2~nbCore, col="blue",lty=3,lwd=2)
#lines(perfectime_g2~nbCore, col="black",lty=3,lwd=2)
#lines(PC_g1~nbCore, col="blue",lwd=3)

legend('topright',
       legend=c("Practical speed", "Best theoretical speed"),
       lty=c(1,3), col=c('black', 'black'), cex=1)




dev.off()




==> Sources/Placed.R <==
pdf("Placed.pdf",width=7,height=5)
x=read.table("placed.data")
gamma=x$V1
placed=x$V2
plot(placed~gamma,type="l",xlab="Gamma",ylab="% Placed elements")
dev.off()

==> Sources/ScalabilityMem.R <==
resetPar()
library(sfsmisc)
pdf("ScalabilityMem.pdf",width=10,height=5)

options(scipen=5)


N<-6

sizeLine<-3

nbElements<-c(10^6, 10^7, 10^8, 10^9, 10^10,10^11)
sux4j<-c(582.55, 625.66, 714.84, 2925.80, 10234, NA)
gamma1Mem<-c(8.268, 13.8, 69.7, 618.288, 6096.480, 60557.324)

gamma2Mem<-c(8.372, 15.128, 82.912, 760.776, 7539.348, 75324.980)

gamma5Mem<-c(9.100, 22.9, 160.728, 1538.976, 15321.320, NA)

emphfMem<-c(35, 354, 3017, 29467, NA, NA)

#phfMem<-c(66, 571, 5643, 55800, NA, NA)

chdMem<-c(22, 211, 2099, 20982, NA, NA)

hemMem<-c(55, 542, 3549, 31302, NA, NA)

bucketGamma2Mem<-c(73.760, 79.604, 131.016, 646.720, 5821.028, 56456.564)

par(mar=c(5,5,2,1))



resetPar()
plot(emphfMem[1:N]/1024~nbElements[1:N], log="x", type="l", lty=1, xlab="Number of keys", ylab="Memory footprint (GB)",
col="red", lwd=sizeLine, xaxt="t",ylim=c(0,80),cex.lab=2,cex.axis=1.5,xaxt='n')#,at=c(10^6,10^7, 10^8, 10^9, 10^10,10^11))
#lines(phfMem[1:N]/1024~nbElements[1:N], col="blue", lty=1, lwd=sizeLine )
#~ lines(gamma1Mem[1:N]/1024~nbElements[1:N], col="black", lty=1, lwd=2
lines(gamma2Mem[1:N]/1024~nbElements[1:N], col="black", lty=1, lwd=sizeLine)
#~ lines(gamma5Mem[1:N]/1024~nbElements[1:N], col="pink", lty=1, lwd=2)
lines(chdMem[1:N]/1024~nbElements[1:N], col="darkgreen", lty=1, lwd=sizeLine)
lines(hemMem[1:N]/1024~nbElements[1:N], col="pink", lty=1, lwd=sizeLine)
#lines(bucketGamma2Mem[1:N]/1024~nbElements[1:N], col="gray", lty=1, lwd=sizeLine)
lines(sux4j[1:N]/1024~nbElements[1:N], col="darkorange1", lty=1, lwd=sizeLine)
axis(1, at=nbElements, cex.axis=1.5)#, at.small=FALSE) 
#axis(2, at=emphfMem, cex.axis=1.5)#, at.small=FALSE) 

legend(
'topleft',
legend=c(
#~ "BBhash: gamma=1",
"BBhash", 
#"BBhash bukets",
#~ "BBhash: gamma=5",
#"PHF",
"CHD","EMPHF","EMPHF-HEM","Sux4J"),
lwd=sizeLine, 
col=c(
#~ 'red', 
'black', #'gray',
#~ 'pink',
#'blue',
'darkgreen','red','pink','darkorange1'),
cex=1.5)

dev.off()





==> Sources/ScalabilityTime.R <==

resetPar()
library(sfsmisc)
pdf("ScalabilityTime.pdf",width=10,height=5)

options(scipen=5)

N<-6

sizeLine<-3

nbElements<-c(10^6, 10^7, 10^8, 10^9, 10^10,10^11)
sux4j<-c(2.58, 15.3, 144, 1418, 13543, NA)

#gamma1<-c(0.56, 6.21, 84.6, 1357.63, 14293.92, 170085.83)

gamma2<-c(0.1, 1, 15, 234, 2698, 32968)

#gamma5<-c(0.15, 1.47, 28.56, 328.03, 3463.43, NA)

emphf<-c(1.9, 20.01, 234.94, 2641.93, NA, NA)

phf<-c(0.33, 4.69, 70.79, 824.47, NA, NA)

chd<-c(1.22, 7.95, 92.26, 1145.88, NA, NA)

hem<-c(0.3, 3.2, 33.22, 352, NA, NA)

bucketgamma2<-c(5.42, 7.39, 35.39, 325.46, 3221.89, 44325.52)
par(mar=c(5,5,2,1))

plot(gamma2[1:N]~nbElements[1:N], log="xy", type="l", xlab="Number of keys", ylab="Construction time (s)", 
     #~ ylim=c(0.1,100000),
     lwd=sizeLine,cex.lab=2,cex.axis=1.5,xaxt='n')
#~ lines(gamma2[1:N]~nbElements[1:N], col="red", lwd=2)
#~ lines(gamma5[1:N]~nbElements[1:N], col="pink", lwd=2)
lines(emphf[1:N]~nbElements[1:N], col="red", lwd=sizeLine)
#lines(phf[1:N]~nbElements[1:N], col="blue", lwd=sizeLine)
lines(chd[1:N]~nbElements[1:N], col="darkgreen", lwd=sizeLine)
lines(hem[1:N]~nbElements[1:N], col="pink", lwd=sizeLine)
#lines(bucketgamma2[1:N]~nbElements[1:N], col="gray", lwd=sizeLine)
lines(sux4j[1:N]~nbElements[1:N], col="darkorange1", lwd=sizeLine)
axis(1, at=nbElements, cex.axis=1.5)
#eaxis(1, at=nbElements, cex.axis=1.5, at.small=FALSE)  


#~ legend(
#~ 'topleft',
#~ legend=c(
#~ # "BBhash: gamma=1",
#~ "BBhash: gamma=2",
#~ # "BBhash: gamma=5", 
#~ "PHF","EMPHF","CHD","EMPHF-HEM","BBhash buckets: gamma=2"), 
#~ lty=1, 
#~ col=c(
#~ 'black',
#~ #  'red',
#~ #   'pink',
#~   'darkgreen','blue','red','pink','gray'), 
#~ cex=1.0)

dev.off()





==> Sources/bbhash_dirty_analysis_curves.R <==
m<-function(d,g){
  res <- g*((1-(1-exp(-1/g))^d)/exp(-1/g) + 2*(1-exp(-1/g))^d)
  return (res)
}

g=10
#Utilisation memoire pour gamma fixe en fonction de d:
curve(m(x,g),0,100)



m(0,1)
m(0,10)

g=2
curve(m(x-g*exp(1/g),g),0,2)
g=1.43

curve(g*(1-exp(-1/g))^x,0,50)

#Utilisation de la memoire a l'etape 0 (delta par rapport a la taille de la MPHF)
curve(2-exp(1/x),1,10)
#Utilisation de la memoire a l'etape 0 (ratio par rapport a la taille de la MPHF)
curve(2*exp(-1/x),1,20,xlab="gamma",ylab="max memory/mphf size",main="Ratio max RAM/final size MPHF, with respect to gamma")

x=1/log(2)-0.001
1-2*exp(-1/x)

g=1/log(2)
curve(m(x+1,g)-m(x,g),1,10)

2*exp(-log(2))
1/log(2)

curve(1-exp(-1/x),1,2)

curve(x*exp(1/x),0.5,2)


